An Open-Source and Reproducible Implementation of LSTM and GRU Networks for Time Series Forecasting

This paper introduces an open-source and reproducible implementation of Long Short-Term Memory (LSTM) and Gated Recurrent Unit (GRU) Networks for time series forecasting. We evaluated LSTM and GRU networks because of their performance reported in related work. We describe our method and its results on two datasets. The first dataset is the S&P BSE BANKEX, composed of stock time series (closing prices) of ten financial institutions. The second dataset, called Activities, comprises ten synthetic time series resembling weekly activities with five days of high activity and two days of low activity. We report Root Mean Squared Error (RMSE) between actual and predicted values, as well as Directional Accuracy (DA). We show that a single time series from a dataset can be used to adequately train the networks if the sequences in the dataset contain patterns that repeat, even with certain variation, and are properly processed. For 1-step ahead and 20-step ahead forecasts, LSTM and GRU networks significantly outperform a baseline on the Activities dataset. The baseline simply repeats the last available value. On the stock market dataset, the networks perform just like the baseline, possibly due to the nature of these series. We release the datasets used as well as the implementation with all experiments performed to enable future comparisons and to make our research reproducible.

==> Fig_old/Statistical_test.py <==
import numpy as np
from scipy.stats import mannwhitneyu
LSTM1 = [0.1291, 0.1434, 0.1361, 0.1661, 0.1011, 0.1769, 0.1182, 0.1183, 0.1126, 0.2104]
LSTMWe = [0.0265, 0.0349, 0.0254, 0.0201, 0.0277, 0.0220, 0.0212, 0.0341, 0.0309, 0.0242]

U1, p = mannwhitneyu(LSTM1, LSTMWe, alternative='two-sided')
print(U1)
print(p)
GRU1 = [0.1097, 0.1262, 0.082, 0.1553, 0.0943, 0.105, 0.1219, 0.09, 0.0957, 0.143]
GRUWe = [0.053, 0.0341, 0.0253,0.0341, 0.0253, 0.0193, 0.02667, 0.0212, 0.0205, 0.0368, 0.0300, 0.0235]
U1, p = mannwhitneyu(GRU1, GRUWe, alternative='two-sided')
print(U1)
print(p)

#100.0
#0.00018267179110955002
#120.0
#8.653862201200878e-05

==> Fig_old/Statistical_test_new_data.py <==
import numpy as np
from scipy.stats import mannwhitneyu
LSTM1 = [0.1291, 0.1434, 0.1361, 0.1661, 0.1011, 0.1769, 0.1182, 0.1183, 0.1126, 0.2104]
LSTMWe = [0.0249, 0.0333, 0.0239, 0.0184, 0.0260, 0.0204, 0.0196, 0.0321, 0.0296, 0.0227]

U1, p = mannwhitneyu(LSTM1, LSTMWe, alternative='two-sided')
print(U1)
print(p)
GRU1 = [0.1097, 0.1262, 0.082, 0.1553, 0.0943, 0.105, 0.1219, 0.09, 0.0957, 0.143]
GRUWe = [0.0282, 0.0367, 0.0277,0.0221, 0.0294, 0.0239, 0.0232, 0.0386, 0.0323, 0.0259]
U1, p = mannwhitneyu(GRU1, GRUWe, alternative='two-sided')
print(U1)
print(p)

#100.0
#0.00018267179110955002
#120.0
#8.653862201200878e-05

==> docs/RNN_BANKEX.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "RNN_BANKEX.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "%reset"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NfwVc7l_Rp8V",
        "outputId": "7c615b5d-acc7-4e5c-beae-0f08095b7538"
      },
      "execution_count": null,
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Once deleted, variables cannot be recovered. Proceed (y/[n])? y\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "Suggested citation: Velarde, G.,  Brañez, P., Bueno, A., Heredia, R., & Lopez, M. (Submitted). An Open-Source and Reproducible Implementation of GRU and LSTM Networks for Financial Time Series Forecasting. Submitted to ITISE CONFERENCE: 8th International Conference on Time Series and Forecasting, June 27th-30th, 2022."
      ],
      "metadata": {
        "id": "3e-IPvZzkclV"
      }
    },
    {
      "cell_type": "markdown",
      "source": [
        "MIT License\n",
        "\n",
        "Copyright (c) [2021] [Pedro Brañez, Alejandro Bueno, Rodrigo Heredia, Mateo Lopez & Gissel Velarde]\n",
        "\n",
        "Permission is hereby granted, free of charge, to any person obtaining a copy\n",
        "of this software and associated documentation files (the \"Software\"), to deal\n",
        "in the Software without restriction, including without limitation the rights\n",
        "to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n",
        "copies of the Software, and to permit persons to whom the Software is\n",
        "furnished to do so, subject to the following conditions:\n",
        "\n",
        "The above copyright notice and this permission notice shall be included in all\n",
        "copies or substantial portions of the Software.\n",
        "\n",
        "THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n",
        "IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n",
        "FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n",
        "AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n",
        "LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n",
        "OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n",
        "SOFTWARE."
      ],
      "metadata": {
        "id": "3zOtJLFRkR2S"
      }
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "B3lbm0kTBMn9"
      },
      "outputs": [],
      "source": [
        "from numpy.random import seed\n",
        "seed(1)\n",
        "import tensorflow\n",
        "tensorflow.random.set_seed(2)\n",
        "import math\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "from sklearn.preprocessing import MinMaxScaler\n",
        "from keras.models import Sequential\n",
        "from keras.layers import Dense, LSTM, Dropout, GRU\n",
        "from numpy import genfromtxt\n",
        "from pandas_datareader import data as pdr\n",
        "import matplotlib.cm as cm\n",
        "import matplotlib.pyplot as plt\n",
        "from sklearn.metrics import mean_squared_error"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "Definitions"
      ],
      "metadata": {
        "id": "3ZAzbOWLKuFk"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "#LSTM 2 layers\n",
        "def LSTM_Model():\n",
        "  model = Sequential()\n",
        "  # Number of LSTM layers\n",
        "  model.add(LSTM(64, return_sequences=True, input_shape=(X.shape[1],1)))\n",
        "  model.add(LSTM(64, return_sequences=False))\n",
        "  model.add(Dropout(rate=0.4, seed=1))\n",
        "  #model.add(Dropout(rate=0.4))\n",
        "  model.add(Dense(1))\n",
        "  model.compile(optimizer='adam', loss='mean_squared_error')\n",
        "  model.summary()\n",
        "  return model"
      ],
      "metadata": {
        "id": "jeelIDM2-19e"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "#GRU 2 layers\n",
        "def GRU_Model():\n",
        "  model = Sequential()\n",
        "  # Number of GRU layers\n",
        "  model.add(GRU(64, return_sequences=True, input_shape=(X.shape[1],1)))\n",
        "  model.add(GRU(64, return_sequences=False))\n",
        "  model.add(Dropout(rate=0.4, seed=1))\n",
        "  #model.add(Dropout(rate=0.4))\n",
        "  model.add(Dense(1))\n",
        "  model.compile(optimizer='adam', loss='mean_squared_error')\n",
        "  model.summary()\n",
        "  return model"
      ],
      "metadata": {
        "id": "Ow7GbRs7tIDe"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "#Data preparation based on: https://youtu.be/QIUxPv5PJOY?t=1018\n",
        "def data_preparation(window, scaled_data, training_data_len):\n",
        "  X=[]\n",
        "  Y=[]\n",
        "\n",
        "  for i in range(window,len(scaled_data)):\n",
        "    X.append(scaled_data[i-window:i, 0])\n",
        "    Y.append(scaled_data[i, 0])\n",
        "\n",
        "  X = np.array(X)\n",
        "  Y = np.array(Y)\n",
        "  X = np.reshape(X, (X.shape[0],X.shape[1],1))\n",
        "\n",
        "  trainX, trainY = X[:training_data_len], Y[:training_data_len]\n",
        "  testX, testY = X[training_data_len:], Y[training_data_len:]\n",
        "  return trainX, trainY, testX, testY, X"
      ],
      "metadata": {
        "id": "fAxvIxzqyHiw"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "#https://stackoverflow.com/questions/12236566/setting-different-color-for-each-series-in-scatter-plot-on-matplotlib\n",
        "#This code is to plot series of different colors\n",
        "def plot_series(X):\n",
        "  x = np.arange(10)\n",
        "  ys = [i+x+(i*x)**2 for i in range(10)]\n",
        "  colors = cm.rainbow(np.linspace(0, 1, len(ys)))\n",
        "  for i in range(10):\n",
        "    plt.plot(X[i], label='%s ' % (i+1), color=colors[i,:])\n",
        "    #plt.legend(loc='upper left')\n",
        "    plt.legend(bbox_to_anchor=(1.04,0.5), loc=\"center left\", borderaxespad=0)\n",
        "  plt.xlabel(\"Days\")\n",
        "  plt.ylabel(\"Closing Price\")"
      ],
      "metadata": {
        "id": "t_xkvHWSHvw7"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "#Retrieve BANKEX dataset (normalized data)\n",
        "BANKEX = genfromtxt('BANKEX.csv', delimiter=',')"
      ],
      "metadata": {
        "id": "K6Kkv-ug_mL4"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "plot_series(BANKEX)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 279
        },
        "id": "pjc1DJGrHyzQ",
        "outputId": "2b0d08cc-47ba-46f4-b5f0-58d0de8bf35c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "#Normalize data between 0 and 1\n",
        "for i in range(BANKEX.shape[0]):\n",
        "  #BANKEX[i,:] *= 1/BANKEX[i,:].max()\n",
        "   BANKEX[i,:] = (BANKEX[i,:]-BANKEX[i,:].min())/(BANKEX[i,:].max()-BANKEX[i,:].min())"
      ],
      "metadata": {
        "id": "5KjfWoGlFvKz"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "plot_series(BANKEX)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 279
        },
        "id": "Y5QBYsmWQJPA",
        "outputId": "c507b2e3-206c-4d9c-d11e-4a5339e2497a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "selected_series = 0 #Select one signal arbitrarily to train the dataset\n",
        "scaled_data = BANKEX[selected_series, :] "
      ],
      "metadata": {
        "id": "SXG4j7O9_4cl"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "scaled_data = np.reshape(scaled_data, (len(scaled_data),1)) \n",
        "scaled_data.shape"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "zGD1A1bcOQTQ",
        "outputId": "2c6f2305-5d95-44a5-e4ea-627d303c816a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(3032, 1)"
            ]
          },
          "metadata": {},
          "execution_count": 50
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "window = 60 #Size of the window in days\n",
        "test_samples = 251 #Number of test samples\n",
        "training_data_len = len(scaled_data) - test_samples - window "
      ],
      "metadata": {
        "id": "69ebM_uRO_lx"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "#Added can be deleted\n",
        "trainX, trainY, testX, testY, X = data_preparation(window, scaled_data, training_data_len)"
      ],
      "metadata": {
        "id": "USHCMumHTOC2"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "gru_model = GRU_Model()\n",
        "lstm_model = LSTM_Model()\n",
        "\n",
        "batch_size = 64\n",
        "epochs = 300"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZnRzzn_nAMjE",
        "outputId": "5fd2092c-e141-41e4-838e-af5df8c54982"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Model: \"sequential_2\"\n",
            "_________________________________________________________________\n",
            " Layer (type)                Output Shape              Param #   \n",
            "=================================================================\n",
            " gru_2 (GRU)                 (None, 60, 64)            12864     \n",
            "                                                                 \n",
            " gru_3 (GRU)                 (None, 64)                24960     \n",
            "                                                                 \n",
            " dropout_2 (Dropout)         (None, 64)                0         \n",
            "                                                                 \n",
            " dense_2 (Dense)             (None, 1)                 65        \n",
            "                                                                 \n",
            "=================================================================\n",
            "Total params: 37,889\n",
            "Trainable params: 37,889\n",
            "Non-trainable params: 0\n",
            "_________________________________________________________________\n",
            "Model: \"sequential_3\"\n",
            "_________________________________________________________________\n",
            " Layer (type)                Output Shape              Param #   \n",
            "=================================================================\n",
            " lstm_2 (LSTM)               (None, 60, 64)            16896     \n",
            "                                                                 \n",
            " lstm_3 (LSTM)               (None, 64)                33024     \n",
            "                                                                 \n",
            " dropout_3 (Dropout)         (None, 64)                0         \n",
            "                                                                 \n",
            " dense_3 (Dense)             (None, 1)                 65        \n",
            "                                                                 \n",
            "=================================================================\n",
            "Total params: 49,985\n",
            "Trainable params: 49,985\n",
            "Non-trainable params: 0\n",
            "_________________________________________________________________\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Train LSTM mdodel\n",
        "lstm_trained = lstm_model.fit(trainX, trainY, shuffle=False, batch_size=batch_size, epochs=epochs)\n",
        "\n",
        "# Train GRU mdodel\n",
        "gru_trained = gru_model.fit(trainX, trainY, shuffle=False, batch_size=batch_size, epochs=epochs)"
      ],
      "metadata": {
        "id": "2yO862nLAPZn",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "bcc1b0d0-474e-4ebd-c393-90595e5286ba"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Epoch 1/300\n",
            "43/43 [==============================] - 7s 82ms/step - loss: 0.0128\n",
            "Epoch 2/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0104\n",
            "Epoch 3/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0094\n",
            "Epoch 4/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0072\n",
            "Epoch 5/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0044\n",
            "Epoch 6/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0035\n",
            "Epoch 7/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0046\n",
            "Epoch 8/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0042\n",
            "Epoch 9/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0041\n",
            "Epoch 10/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0037\n",
            "Epoch 11/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0034\n",
            "Epoch 12/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0036\n",
            "Epoch 13/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0032\n",
            "Epoch 14/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0032\n",
            "Epoch 15/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0033\n",
            "Epoch 16/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0033\n",
            "Epoch 17/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0030\n",
            "Epoch 18/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0030\n",
            "Epoch 19/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0029\n",
            "Epoch 20/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0034\n",
            "Epoch 21/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0030\n",
            "Epoch 22/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0029\n",
            "Epoch 23/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0027\n",
            "Epoch 24/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0026\n",
            "Epoch 25/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0026\n",
            "Epoch 26/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0027\n",
            "Epoch 27/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0025\n",
            "Epoch 28/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0022\n",
            "Epoch 29/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0021\n",
            "Epoch 30/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0023\n",
            "Epoch 31/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0023\n",
            "Epoch 32/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0021\n",
            "Epoch 33/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0023\n",
            "Epoch 34/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0022\n",
            "Epoch 35/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0020\n",
            "Epoch 36/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0020\n",
            "Epoch 37/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0021\n",
            "Epoch 38/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0018\n",
            "Epoch 39/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0018\n",
            "Epoch 40/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0021\n",
            "Epoch 41/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0019\n",
            "Epoch 42/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0021\n",
            "Epoch 43/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0020\n",
            "Epoch 44/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 0.0020\n",
            "Epoch 45/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0017\n",
            "Epoch 46/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0017\n",
            "Epoch 47/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0019\n",
            "Epoch 48/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0018\n",
            "Epoch 49/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0016\n",
            "Epoch 50/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0016\n",
            "Epoch 51/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0019\n",
            "Epoch 52/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0018\n",
            "Epoch 53/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0016\n",
            "Epoch 54/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0016\n",
            "Epoch 55/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0018\n",
            "Epoch 56/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0015\n",
            "Epoch 57/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0016\n",
            "Epoch 58/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0014\n",
            "Epoch 59/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0014\n",
            "Epoch 60/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0014\n",
            "Epoch 61/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0014\n",
            "Epoch 62/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0016\n",
            "Epoch 63/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0015\n",
            "Epoch 64/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0013\n",
            "Epoch 65/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 66/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0014\n",
            "Epoch 67/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0015\n",
            "Epoch 68/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0015\n",
            "Epoch 69/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0014\n",
            "Epoch 70/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 71/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0012\n",
            "Epoch 72/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0014\n",
            "Epoch 73/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0014\n",
            "Epoch 74/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0015\n",
            "Epoch 75/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0015\n",
            "Epoch 76/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0014\n",
            "Epoch 77/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0014\n",
            "Epoch 78/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0014\n",
            "Epoch 79/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0016\n",
            "Epoch 80/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0014\n",
            "Epoch 81/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0013\n",
            "Epoch 82/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0015\n",
            "Epoch 83/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0013\n",
            "Epoch 84/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0014\n",
            "Epoch 85/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0014\n",
            "Epoch 86/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 87/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0011\n",
            "Epoch 88/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 89/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 90/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 91/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.8117e-04\n",
            "Epoch 92/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0012\n",
            "Epoch 93/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 94/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 95/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0013\n",
            "Epoch 96/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 97/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0014\n",
            "Epoch 98/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0013\n",
            "Epoch 99/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 100/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 101/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0011\n",
            "Epoch 102/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0012\n",
            "Epoch 103/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 0.0013\n",
            "Epoch 104/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 105/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 106/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0012\n",
            "Epoch 107/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0012\n",
            "Epoch 108/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 109/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 110/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 111/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0012\n",
            "Epoch 112/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0011\n",
            "Epoch 113/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 114/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 115/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 116/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0010\n",
            "Epoch 117/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 118/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 119/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.9996e-04\n",
            "Epoch 120/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.6782e-04\n",
            "Epoch 121/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7147e-04\n",
            "Epoch 122/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 123/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 124/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 125/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0014\n",
            "Epoch 126/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0012\n",
            "Epoch 127/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 128/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0011\n",
            "Epoch 129/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 130/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0011\n",
            "Epoch 131/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 132/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0012\n",
            "Epoch 133/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.2970e-04\n",
            "Epoch 134/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 135/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.3350e-04\n",
            "Epoch 136/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.5794e-04\n",
            "Epoch 137/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.6376e-04\n",
            "Epoch 138/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 139/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 140/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0012\n",
            "Epoch 141/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 142/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 143/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 144/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7914e-04\n",
            "Epoch 145/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 0.0011\n",
            "Epoch 146/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 147/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0014\n",
            "Epoch 148/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 149/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.6744e-04\n",
            "Epoch 150/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.3795e-04\n",
            "Epoch 151/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 152/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.2986e-04\n",
            "Epoch 153/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.0682e-04\n",
            "Epoch 154/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 8.9174e-04\n",
            "Epoch 155/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.6179e-04\n",
            "Epoch 156/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.8924e-04\n",
            "Epoch 157/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.8831e-04\n",
            "Epoch 158/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.3009e-04\n",
            "Epoch 159/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.2779e-04\n",
            "Epoch 160/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.3013e-04\n",
            "Epoch 161/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.1997e-04\n",
            "Epoch 162/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.4350e-04\n",
            "Epoch 163/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 164/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0016\n",
            "Epoch 165/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0012\n",
            "Epoch 166/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0013\n",
            "Epoch 167/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0012\n",
            "Epoch 168/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 169/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 170/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 171/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.9191e-04\n",
            "Epoch 172/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.3039e-04\n",
            "Epoch 173/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.3660e-04\n",
            "Epoch 174/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.0505e-04\n",
            "Epoch 175/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.2209e-04\n",
            "Epoch 176/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.6429e-04\n",
            "Epoch 177/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.6177e-04\n",
            "Epoch 178/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.6730e-04\n",
            "Epoch 179/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.8546e-04\n",
            "Epoch 180/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0011\n",
            "Epoch 181/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.5423e-04\n",
            "Epoch 182/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.3841e-04\n",
            "Epoch 183/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.3783e-04\n",
            "Epoch 184/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 8.4449e-04\n",
            "Epoch 185/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.1289e-04\n",
            "Epoch 186/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.2900e-04\n",
            "Epoch 187/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.4465e-04\n",
            "Epoch 188/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.3920e-04\n",
            "Epoch 189/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.2468e-04\n",
            "Epoch 190/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.8470e-04\n",
            "Epoch 191/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.6896e-04\n",
            "Epoch 192/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.5268e-04\n",
            "Epoch 193/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 194/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 195/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 196/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0013\n",
            "Epoch 197/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 198/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0011\n",
            "Epoch 199/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 200/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0010\n",
            "Epoch 201/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.3465e-04\n",
            "Epoch 202/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7936e-04\n",
            "Epoch 203/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.5563e-04\n",
            "Epoch 204/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.5744e-04\n",
            "Epoch 205/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 7.9848e-04\n",
            "Epoch 206/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 8.8622e-04\n",
            "Epoch 207/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.7370e-04\n",
            "Epoch 208/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.3388e-04\n",
            "Epoch 209/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.7276e-04\n",
            "Epoch 210/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.9386e-04\n",
            "Epoch 211/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 9.8704e-04\n",
            "Epoch 212/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 213/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 214/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.5422e-04\n",
            "Epoch 215/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.2165e-04\n",
            "Epoch 216/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.2887e-04\n",
            "Epoch 217/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0010\n",
            "Epoch 218/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 219/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.2519e-04\n",
            "Epoch 220/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.1138e-04\n",
            "Epoch 221/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.1542e-04\n",
            "Epoch 222/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.9537e-04\n",
            "Epoch 223/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.5187e-04\n",
            "Epoch 224/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.9393e-04\n",
            "Epoch 225/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.7938e-04\n",
            "Epoch 226/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 7.6706e-04\n",
            "Epoch 227/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.1774e-04\n",
            "Epoch 228/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.3768e-04\n",
            "Epoch 229/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.1050e-04\n",
            "Epoch 230/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.0540e-04\n",
            "Epoch 231/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 9.1956e-04\n",
            "Epoch 232/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0014\n",
            "Epoch 233/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0014\n",
            "Epoch 234/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0012\n",
            "Epoch 235/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 236/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.0107e-04\n",
            "Epoch 237/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.1274e-04\n",
            "Epoch 238/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 0.0010\n",
            "Epoch 239/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.8827e-04\n",
            "Epoch 240/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.3660e-04\n",
            "Epoch 241/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.2062e-04\n",
            "Epoch 242/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.4744e-04\n",
            "Epoch 243/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.3293e-04\n",
            "Epoch 244/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 7.9738e-04\n",
            "Epoch 245/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.7670e-04\n",
            "Epoch 246/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 247/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.8717e-04\n",
            "Epoch 248/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 249/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.6758e-04\n",
            "Epoch 250/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 8.0998e-04\n",
            "Epoch 251/300\n",
            "43/43 [==============================] - 4s 87ms/step - loss: 9.0127e-04\n",
            "Epoch 252/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.1120e-04\n",
            "Epoch 253/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 8.6269e-04\n",
            "Epoch 254/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0010\n",
            "Epoch 255/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.9480e-04\n",
            "Epoch 256/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 257/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 9.5298e-04\n",
            "Epoch 258/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.9519e-04\n",
            "Epoch 259/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 260/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 8.8321e-04\n",
            "Epoch 261/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 8.6433e-04\n",
            "Epoch 262/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.9119e-04\n",
            "Epoch 263/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.6467e-04\n",
            "Epoch 264/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 265/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 0.0010\n",
            "Epoch 266/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 0.0010\n",
            "Epoch 267/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.0839e-04\n",
            "Epoch 268/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 8.4140e-04\n",
            "Epoch 269/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.1672e-04\n",
            "Epoch 270/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 7.9867e-04\n",
            "Epoch 271/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 7.9870e-04\n",
            "Epoch 272/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 7.7410e-04\n",
            "Epoch 273/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 7.6344e-04\n",
            "Epoch 274/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.1399e-04\n",
            "Epoch 275/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 0.0010\n",
            "Epoch 276/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 8.2752e-04\n",
            "Epoch 277/300\n",
            "43/43 [==============================] - 4s 87ms/step - loss: 9.5799e-04\n",
            "Epoch 278/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 9.8171e-04\n",
            "Epoch 279/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.5482e-04\n",
            "Epoch 280/300\n",
            "43/43 [==============================] - 4s 87ms/step - loss: 9.6386e-04\n",
            "Epoch 281/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 8.8025e-04\n",
            "Epoch 282/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 9.2708e-04\n",
            "Epoch 283/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 9.3403e-04\n",
            "Epoch 284/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 9.5899e-04\n",
            "Epoch 285/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 8.9562e-04\n",
            "Epoch 286/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.3100e-04\n",
            "Epoch 287/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.8863e-04\n",
            "Epoch 288/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.1950e-04\n",
            "Epoch 289/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.1168e-04\n",
            "Epoch 290/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 7.3359e-04\n",
            "Epoch 291/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.2691e-04\n",
            "Epoch 292/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.8918e-04\n",
            "Epoch 293/300\n",
            "43/43 [==============================] - 4s 85ms/step - loss: 9.8397e-04\n",
            "Epoch 294/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.9054e-04\n",
            "Epoch 295/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 0.0011\n",
            "Epoch 296/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.0111e-04\n",
            "Epoch 297/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.3184e-04\n",
            "Epoch 298/300\n",
            "43/43 [==============================] - 4s 86ms/step - loss: 8.4523e-04\n",
            "Epoch 299/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.4215e-04\n",
            "Epoch 300/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.6435e-04\n",
            "Epoch 1/300\n",
            "43/43 [==============================] - 7s 78ms/step - loss: 0.0066\n",
            "Epoch 2/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0034\n",
            "Epoch 3/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0026\n",
            "Epoch 4/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0023\n",
            "Epoch 5/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0031\n",
            "Epoch 6/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0051\n",
            "Epoch 7/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0024\n",
            "Epoch 8/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0018\n",
            "Epoch 9/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0022\n",
            "Epoch 10/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0025\n",
            "Epoch 11/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0019\n",
            "Epoch 12/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0018\n",
            "Epoch 13/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0017\n",
            "Epoch 14/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0016\n",
            "Epoch 15/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0017\n",
            "Epoch 16/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0019\n",
            "Epoch 17/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0016\n",
            "Epoch 18/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0015\n",
            "Epoch 19/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0018\n",
            "Epoch 20/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0021\n",
            "Epoch 21/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0016\n",
            "Epoch 22/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0014\n",
            "Epoch 23/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0014\n",
            "Epoch 24/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0014\n",
            "Epoch 25/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0014\n",
            "Epoch 26/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0015\n",
            "Epoch 27/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0016\n",
            "Epoch 28/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0013\n",
            "Epoch 29/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0013\n",
            "Epoch 30/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0013\n",
            "Epoch 31/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0014\n",
            "Epoch 32/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0020\n",
            "Epoch 33/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0022\n",
            "Epoch 34/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0025\n",
            "Epoch 35/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0025\n",
            "Epoch 36/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0042\n",
            "Epoch 37/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0069\n",
            "Epoch 38/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0080\n",
            "Epoch 39/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0087\n",
            "Epoch 40/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0055\n",
            "Epoch 41/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0019\n",
            "Epoch 42/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 43/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 44/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 45/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.3354e-04\n",
            "Epoch 46/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.8898e-04\n",
            "Epoch 47/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 48/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 49/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.2730e-04\n",
            "Epoch 50/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.4031e-04\n",
            "Epoch 51/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 52/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0013\n",
            "Epoch 53/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 54/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 55/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 56/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 57/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 58/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.0627e-04\n",
            "Epoch 59/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.5871e-04\n",
            "Epoch 60/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.3599e-04\n",
            "Epoch 61/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.6904e-04\n",
            "Epoch 62/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 63/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0013\n",
            "Epoch 64/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 65/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.2719e-04\n",
            "Epoch 66/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 67/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0013\n",
            "Epoch 68/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0013\n",
            "Epoch 69/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 70/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 71/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 72/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 73/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 74/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0014\n",
            "Epoch 75/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0016\n",
            "Epoch 76/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0014\n",
            "Epoch 77/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 78/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 79/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0014\n",
            "Epoch 80/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 81/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 82/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 83/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 84/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 85/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0013\n",
            "Epoch 86/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 87/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.0236e-04\n",
            "Epoch 88/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.7791e-04\n",
            "Epoch 89/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.3413e-04\n",
            "Epoch 90/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 8.8540e-04\n",
            "Epoch 91/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 8.1890e-04\n",
            "Epoch 92/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.3717e-04\n",
            "Epoch 93/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.5381e-04\n",
            "Epoch 94/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.0968e-04\n",
            "Epoch 95/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 96/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 97/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0015\n",
            "Epoch 98/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0015\n",
            "Epoch 99/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0013\n",
            "Epoch 100/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 101/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0010\n",
            "Epoch 102/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 103/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 104/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 105/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 106/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 107/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 108/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.1304e-04\n",
            "Epoch 109/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 8.6534e-04\n",
            "Epoch 110/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 111/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 0.0011\n",
            "Epoch 112/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 113/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 114/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.9861e-04\n",
            "Epoch 115/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 116/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.7659e-04\n",
            "Epoch 117/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.8339e-04\n",
            "Epoch 118/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 119/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 120/300\n",
            "43/43 [==============================] - 3s 77ms/step - loss: 9.4208e-04\n",
            "Epoch 121/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.3278e-04\n",
            "Epoch 122/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 123/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0011\n",
            "Epoch 124/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0013\n",
            "Epoch 125/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0013\n",
            "Epoch 126/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 127/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 128/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 129/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0011\n",
            "Epoch 130/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 131/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 132/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 133/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.9703e-04\n",
            "Epoch 134/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0012\n",
            "Epoch 135/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.8715e-04\n",
            "Epoch 136/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.0248e-04\n",
            "Epoch 137/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.4098e-04\n",
            "Epoch 138/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 9.6906e-04\n",
            "Epoch 139/300\n",
            "43/43 [==============================] - 3s 78ms/step - loss: 0.0010\n",
            "Epoch 140/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 141/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 142/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 143/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 144/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.7163e-04\n",
            "Epoch 145/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 146/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 147/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0014\n",
            "Epoch 148/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0011\n",
            "Epoch 149/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0011\n",
            "Epoch 150/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.4535e-04\n",
            "Epoch 151/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 152/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.5747e-04\n",
            "Epoch 153/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.4301e-04\n",
            "Epoch 154/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.4190e-04\n",
            "Epoch 155/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.7014e-04\n",
            "Epoch 156/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 157/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 158/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.6591e-04\n",
            "Epoch 159/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.4443e-04\n",
            "Epoch 160/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.2680e-04\n",
            "Epoch 161/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.8574e-04\n",
            "Epoch 162/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.9576e-04\n",
            "Epoch 163/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 164/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0014\n",
            "Epoch 165/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 166/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0014\n",
            "Epoch 167/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0013\n",
            "Epoch 168/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0014\n",
            "Epoch 169/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0012\n",
            "Epoch 170/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 171/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.9526e-04\n",
            "Epoch 172/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.5433e-04\n",
            "Epoch 173/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.9315e-04\n",
            "Epoch 174/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.1179e-04\n",
            "Epoch 175/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.2010e-04\n",
            "Epoch 176/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.7316e-04\n",
            "Epoch 177/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.2885e-04\n",
            "Epoch 178/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.3400e-04\n",
            "Epoch 179/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.5057e-04\n",
            "Epoch 180/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0010\n",
            "Epoch 181/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.6385e-04\n",
            "Epoch 182/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.8536e-04\n",
            "Epoch 183/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.0160e-04\n",
            "Epoch 184/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.8187e-04\n",
            "Epoch 185/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 8.6186e-04\n",
            "Epoch 186/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.5985e-04\n",
            "Epoch 187/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 9.2568e-04\n",
            "Epoch 188/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 8.4454e-04\n",
            "Epoch 189/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.3635e-04\n",
            "Epoch 190/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.0182e-04\n",
            "Epoch 191/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 8.8337e-04\n",
            "Epoch 192/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7470e-04\n",
            "Epoch 193/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0013\n",
            "Epoch 194/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 195/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 196/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0013\n",
            "Epoch 197/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 198/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 199/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0013\n",
            "Epoch 200/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0013\n",
            "Epoch 201/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 202/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 203/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.8858e-04\n",
            "Epoch 204/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.6408e-04\n",
            "Epoch 205/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 8.2128e-04\n",
            "Epoch 206/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.7910e-04\n",
            "Epoch 207/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 9.2823e-04\n",
            "Epoch 208/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.6275e-04\n",
            "Epoch 209/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.1850e-04\n",
            "Epoch 210/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.3347e-04\n",
            "Epoch 211/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.4706e-04\n",
            "Epoch 212/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 0.0010\n",
            "Epoch 213/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 214/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.7880e-04\n",
            "Epoch 215/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0010\n",
            "Epoch 216/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 217/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 218/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0012\n",
            "Epoch 219/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0010\n",
            "Epoch 220/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.7161e-04\n",
            "Epoch 221/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.6795e-04\n",
            "Epoch 222/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.2882e-04\n",
            "Epoch 223/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.7695e-04\n",
            "Epoch 224/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.0669e-04\n",
            "Epoch 225/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.1080e-04\n",
            "Epoch 226/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 7.6691e-04\n",
            "Epoch 227/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 8.3854e-04\n",
            "Epoch 228/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 8.6736e-04\n",
            "Epoch 229/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.1722e-04\n",
            "Epoch 230/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 8.2207e-04\n",
            "Epoch 231/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.3505e-04\n",
            "Epoch 232/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0013\n",
            "Epoch 233/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0013\n",
            "Epoch 234/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 235/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 236/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 9.3544e-04\n",
            "Epoch 237/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.9127e-04\n",
            "Epoch 238/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0011\n",
            "Epoch 239/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.9986e-04\n",
            "Epoch 240/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.3714e-04\n",
            "Epoch 241/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.7997e-04\n",
            "Epoch 242/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.1458e-04\n",
            "Epoch 243/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.0468e-04\n",
            "Epoch 244/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.5567e-04\n",
            "Epoch 245/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.2736e-04\n",
            "Epoch 246/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0010\n",
            "Epoch 247/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 248/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0011\n",
            "Epoch 249/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 250/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 8.8356e-04\n",
            "Epoch 251/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.4337e-04\n",
            "Epoch 252/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.2214e-04\n",
            "Epoch 253/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.1617e-04\n",
            "Epoch 254/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0011\n",
            "Epoch 255/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 0.0010\n",
            "Epoch 256/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0011\n",
            "Epoch 257/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0010\n",
            "Epoch 258/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7610e-04\n",
            "Epoch 259/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0012\n",
            "Epoch 260/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.8982e-04\n",
            "Epoch 261/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.5477e-04\n",
            "Epoch 262/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.5290e-04\n",
            "Epoch 263/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.9670e-04\n",
            "Epoch 264/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 265/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 266/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 267/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.2215e-04\n",
            "Epoch 268/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.5237e-04\n",
            "Epoch 269/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.3947e-04\n",
            "Epoch 270/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 8.1350e-04\n",
            "Epoch 271/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 8.0903e-04\n",
            "Epoch 272/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 7.9605e-04\n",
            "Epoch 273/300\n",
            "43/43 [==============================] - 4s 84ms/step - loss: 8.1046e-04\n",
            "Epoch 274/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 8.3475e-04\n",
            "Epoch 275/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 0.0010\n",
            "Epoch 276/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.2317e-04\n",
            "Epoch 277/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7916e-04\n",
            "Epoch 278/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 279/300\n",
            "43/43 [==============================] - 3s 79ms/step - loss: 0.0010\n",
            "Epoch 280/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.8340e-04\n",
            "Epoch 281/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.3219e-04\n",
            "Epoch 282/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.9027e-04\n",
            "Epoch 283/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 0.0010\n",
            "Epoch 284/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 0.0010\n",
            "Epoch 285/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.6155e-04\n",
            "Epoch 286/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.0248e-04\n",
            "Epoch 287/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 9.5940e-04\n",
            "Epoch 288/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 8.9738e-04\n",
            "Epoch 289/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.5357e-04\n",
            "Epoch 290/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 7.7481e-04\n",
            "Epoch 291/300\n",
            "43/43 [==============================] - 3s 80ms/step - loss: 8.7109e-04\n",
            "Epoch 292/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.0755e-04\n",
            "Epoch 293/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.3852e-04\n",
            "Epoch 294/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.7127e-04\n",
            "Epoch 295/300\n",
            "43/43 [==============================] - 4s 81ms/step - loss: 0.0011\n",
            "Epoch 296/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.2071e-04\n",
            "Epoch 297/300\n",
            "43/43 [==============================] - 3s 81ms/step - loss: 9.8541e-04\n",
            "Epoch 298/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.0343e-04\n",
            "Epoch 299/300\n",
            "43/43 [==============================] - 4s 82ms/step - loss: 9.3357e-04\n",
            "Epoch 300/300\n",
            "43/43 [==============================] - 4s 83ms/step - loss: 9.2701e-04\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "#Testing\n",
        "s=(10,2) \n",
        "s=np.ones(s)  #for the results\n",
        "\n",
        "#window = 60\n",
        "#test_samples = 251\n",
        "#training_data_len = len(scaled_data) - test_samples - window \n",
        "\n",
        "for j in range(0,10):\n",
        "  scaled_data = BANKEX[j, :] #Changes the index of time_series\n",
        "  scaled_data = np.reshape(scaled_data, (len(scaled_data),1)) #(3035, 1)\n",
        "  scaled_data.shape\n",
        "  _ , _ , testX, testY, _ = data_preparation(window, scaled_data, training_data_len)\n",
        "  y_pred_gru = gru_model.predict(testX)\n",
        "  y_pred_lstm = lstm_model.predict(testX)\n",
        "  print(testY.shape)\n",
        "  s[j,0] = np.sqrt(mean_squared_error(testY, y_pred_lstm))\n",
        "  s[j,1] = np.sqrt(mean_squared_error(testY, y_pred_gru))"
      ],
      "metadata": {
        "id": "H8OyooiKm-ab",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "44868956-30c3-4329-f102-d4b8a9a4b129"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n",
            "(251,)\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "s"
      ],
      "metadata": {
        "id": "I4LdY5etATTH",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "8efec83b-7d35-48ed-9a39-6e17fd38319a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "array([[0.0248501 , 0.02819328],\n",
              "       [0.0332694 , 0.03665182],\n",
              "       [0.0238704 , 0.02769326],\n",
              "       [0.01837784, 0.02207185],\n",
              "       [0.0260192 , 0.02942302],\n",
              "       [0.02035776, 0.02391585],\n",
              "       [0.01963848, 0.02315195],\n",
              "       [0.0321483 , 0.03860808],\n",
              "       [0.02955588, 0.03227152],\n",
              "       [0.02271325, 0.02592309]])"
            ]
          },
          "metadata": {},
          "execution_count": 56
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "np.mean(s, axis=0)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lIkEbyAtK4BT",
        "outputId": "41f0ffa7-9b9e-48c1-eef0-b347c62dfae2"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "array([0.02508006, 0.02879037])"
            ]
          },
          "metadata": {},
          "execution_count": 57
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "np.std(s, axis=0)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZLu7_ZRHK8-7",
        "outputId": "40d981d0-ab33-4e19-8ade-01b8528b0cd8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "array([0.00491822, 0.00530265])"
            ]
          },
          "metadata": {},
          "execution_count": 58
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.plot(testY, label = 'Actual')\n",
        "plt.plot(y_pred_lstm, label = 'LSTM prediction')\n",
        "plt.plot(y_pred_gru, label = 'GRU prediction')\n",
        "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.1),\n",
        "          fancybox=True, shadow=True, ncol=5)\n",
        "#plt.legend()\n",
        "plt.xlabel(\"Days\")\n",
        "plt.ylabel(\"Closing Price\")"
      ],
      "metadata": {
        "id": "cV0J2OjzBf-7",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 313
        },
        "outputId": "e8a84964-5a58-4c11-87b8-2ef1d9af0220"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "Text(0, 0.5, 'Closing Price')"
            ]
          },
          "metadata": {},
          "execution_count": 69
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "#\"\"\"Plot loss function and Predictions\"\"\"\n",
        "\n",
        "plt.plot(lstm_trained.history['loss'], label = 'LSTM')\n",
        "plt.plot(gru_trained.history['loss'], label = 'GRU')\n",
        "plt.legend()\n",
        "plt.xlabel('Epochs')\n",
        "plt.ylabel('MSE Loss')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 297
        },
        "id": "hqLCAFNF1dm5",
        "outputId": "ab831112-ae7f-412a-f3b9-6eec406a31fb"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "Text(0, 0.5, 'MSE Loss')"
            ]
          },
          "metadata": {},
          "execution_count": 62
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    }
  ]
}
